A $C^1$-continuous Trace-Finite-Cell-Method for linear thin shell analysis on implicitly defined surfaces

A Trace-Finite-Cell-Method for the numerical analysis of thin shells is presented combining concepts of the TraceFEM and the Finite-Cell-Method. As an underlying shell model we use the Koiter model, which we re-derive in strong form based on first principles of continuum mechanics by recasting well-known relations formulated in local coordinates to a formulation independent of a parametrization. The field approximation is constructed by restricting shape functions defined on a structured background grid on the shell surface. As shape functions we use on a background grid the tensor product of cubic splines. This yields $C^1$-continuous approximation spaces, which are required by the governing equations of fourth order. The parametrization-free formulation allows a natural implementation of the proposed method and manufactured solutions on arbitrary geometries for code verification. Thus, the implementation is verified by a convergence analysis where the error is computed with an exact manufactured solution. Furthermore, benchmark tests are investigated.

==> matlab_pics/calc_cut_ratio.m <==
function r = calc_cut_ratio(c)
r = max(c)./min(c(c>0));
end

==> matlab_pics/general/arrow3D.m <==
function h = arrow3D(p1,p2,varargin)
%mArrow3 - plot a 3D arrow as patch object (cylinder+cone)
%
% syntax:   h = mArrow3(p1,p2)
%           h = mArrow3(p1,p2,'propertyName',propertyValue,...)
%
% with:     p1:         starting point
%           p2:         end point
%           properties: 'color':      color according to MATLAB specification
%                                     (see MATLAB help item 'ColorSpec')
%                       'stemWidth':  width of the line
%                       'tipWidth':   width of the cone                       
%
%           Additionally, you can specify any patch object properties. (For
%           example, you can make the arrow semitransparent by using
%           'facealpha'.)
%                       
% example1: h = mArrow3([0 0 0],[1 1 1])
%           (Draws an arrow from [0 0 0] to [1 1 1] with default properties.)
%
% example2: h = mArrow3([0 0 0],[1 1 1],'color','red','stemWidth',0.02,'facealpha',0.5)
%           (Draws a red semitransparent arrow with a stem width of 0.02 units.)
%
% hint:     use light to achieve 3D impression
%

propertyNames = {'edgeColor'};
propertyValues = {'none'};    

%% evaluate property specifications
for argno = 1:2:nargin-2
    switch varargin{argno}
        case 'color'
            propertyNames = {propertyNames{:},'facecolor'};
            propertyValues = {propertyValues{:},varargin{argno+1}};
        case 'stemWidth'
            if isreal(varargin{argno+1})
                stemWidth = varargin{argno+1};
            else
                warning('mArrow3:stemWidth','stemWidth must be a real number');
            end
        case 'tipWidth'
            if isreal(varargin{argno+1})
                tipWidth = varargin{argno+1};
            else
                warning('mArrow3:tipWidth','tipWidth must be a real number');
            end
        otherwise
            propertyNames = {propertyNames{:},varargin{argno}};
            propertyValues = {propertyValues{:},varargin{argno+1}};
    end
end            

%% default parameters
if ~exist('stemWidth','var')
    ax = axis;
    if numel(ax)==4
        stemWidth = norm(ax([2 4])-ax([1 3]))/300;
    elseif numel(ax)==6
        stemWidth = norm(ax([2 4 6])-ax([1 3 5]))/300;
    end
end
if ~exist('tipWidth','var')
    tipWidth = 3*stemWidth;
end
tipAngle = 22.5/180*pi;
tipLength = tipWidth/tan(tipAngle/2);
ppsc = 50;  % (points per small circle)
ppbc = 250; % (points per big circle)

%% ensure column vectors
p1 = p1(:);
p2 = p2(:);

%% basic lengths and vectors
x = (p2-p1)/norm(p2-p1); % (unit vector in arrow direction)
y = cross(x,[0;0;1]);    % (y and z are unit vectors orthogonal to arrow)
if norm(y)<0.1
    y = cross(x,[0;1;0]);
end
y = y/norm(y);
z = cross(x,y);
z = z/norm(z);

%% basic angles
theta = 0:2*pi/ppsc:2*pi; % (list of angles from 0 to 2*pi for small circle)
sintheta = sin(theta);
costheta = cos(theta);
upsilon = 0:2*pi/ppbc:2*pi; % (list of angles from 0 to 2*pi for big circle)
sinupsilon = sin(upsilon);
cosupsilon = cos(upsilon);

%% initialize face matrix
f = NaN([ppsc+ppbc+2 ppbc+1]);

%% normal arrow
if norm(p2-p1)>tipLength
    % vertices of the first stem circle
    for idx = 1:ppsc+1
        v(idx,:) = p1 + stemWidth*(sintheta(idx)*y + costheta(idx)*z);
    end
    % vertices of the second stem circle
    p3 = p2-tipLength*x;
    for idx = 1:ppsc+1
        v(ppsc+1+idx,:) = p3 + stemWidth*(sintheta(idx)*y + costheta(idx)*z);
    end
    % vertices of the tip circle
    for idx = 1:ppbc+1
        v(2*ppsc+2+idx,:) = p3 + tipWidth*(sinupsilon(idx)*y + cosupsilon(idx)*z);
    end
    % vertex of the tiptip
    v(2*ppsc+ppbc+4,:) = p2;

    % face of the stem circle
    f(1,1:ppsc+1) = 1:ppsc+1;
    % faces of the stem cylinder
    for idx = 1:ppsc
        f(1+idx,1:4) = [idx idx+1 ppsc+1+idx+1 ppsc+1+idx];
    end
    % face of the tip circle
    f(ppsc+2,:) = 2*ppsc+3:(2*ppsc+3)+ppbc;
    % faces of the tip cone
    for idx = 1:ppbc
        f(ppsc+2+idx,1:3) = [2*ppsc+2+idx 2*ppsc+2+idx+1 2*ppsc+ppbc+4];
    end

%% only cone v
else
    tipWidth = 2*sin(tipAngle/2)*norm(p2-p1);
    % vertices of the tip circle
    for idx = 1:ppbc+1
        v(idx,:) = p1 + tipWidth*(sinupsilon(idx)*y + cosupsilon(idx)*z);
    end
    % vertex of the tiptip
    v(ppbc+2,:) = p2;
    % face of the tip circle
    f(1,:) = 1:ppbc+1;
    % faces of the tip cone
    for idx = 1:ppbc
        f(1+idx,1:3) = [idx idx+1 ppbc+2];
    end
end

%% draw
fv.faces = f;
fv.vertices = v;
h = patch(fv,'FaceLighting','none');
for propno = 1:numel(propertyNames)
    try
        set(h,propertyNames{propno},propertyValues{propno});
    catch
        disp(lasterr)
    end
end

==> matlab_pics/general/crop.m <==
function crop(filename,append,margin)
%CROP gets rid of whitespace around an image
%   CROP(FILENAME,APPEND,MARGIN) is the full calling form. APPEND and
%      MARGIN are optional inputs.
%
%   CROP('filename.ext') crops the image in the file and saves it using
%   the original filename, overwriting the old image. The extension (ext)
%   can be anything IMREAD supports.
%
%   CROP(directory) crops all images in a directory. 
%
%   If APPEND is 1, CROP saves the cropped image as 'filename_crop.ext'
%   in the same directory as the original.
%
%   MARGIN sets the margin width in pixels (default is 10).
%
%   Changes since version 1:
%       1. Now accepts directories as input.
%       2. Improved input checks and comments.
%       3. Handles transparency in .png files.
%       4. Just prior to saving version 1, I added the APPEND option.
%
%   Example:
%       crop('C:\MATLAB7\toolbox\matlab\demos\html\cruller_01.png',1)
%
%   See also: IMREAD, IMWRITE

%   Requirements: your FIND must allow the 'last' option (version 7+?)
%   Written by Andy Bliss Sept 8th, 2006. Revised May 31, 2012.

%set the default margin width in pixels
if nargin<3 || isempty(margin)
    margin=10; %15;
end
%default is to save with original filename
if nargin<2 || isempty(append)
    append=0;
end

%Get image names
if isstruct(filename) %assuming it is a struct as produced from DIR
    files=filename;
elseif isdir(filename) %if the input is a directory, get all the image files from the directory
    currentdir=pwd;
    cd (filename)
    files=[dir('*.png'); dir('*.gif'); dir('*.bmp'); dir('*.jpg')];
else %if it is a single file:
    files.name=filename;
end

%loop over all the files
for n=1:length(files)
    filename=files(n).name;

    %get file info
    info=imfinfo(filename);
    
    %get the image
    if strcmp(info.Format,'png') %if it has transparent pixels
        T=imread(filename,'backgroundcolor',[1 1 1]); %backgroundcolor makes transparent pixels white, so they don't affect cropping.
    else
        T=imread(filename);
    end

    %sum the RGB values of the image
    xsum=sum(sum(T,3));
    ysum=sum(sum(T,3),2);
    % figure,plot(xsum),title('xsum'),xlabel('distance from left (pixels)'),ylabel('image intensity (big numbers are white)')
    % figure,plot(ysum),title('ysum'),xlabel('distance from top (pixels)'),ylabel('image intensity (big numbers are white)')

    %xsum will be equal to max(xsum) wherever there is a blank column in 
    %   the image (rgb white is [255,255,255]). The left edge for the 
    %   cropped image is found by looking for the first column in which 
    %   xsum is less than max(xsum) and then subtracting the margin.
    %   Similar code for other edges.
    xleftedge=find(xsum<max(xsum),1,'first')-margin;
    if xleftedge<1
        xleftedge=1;
    end
    xrightedge=find(xsum<max(xsum),1,'last')+margin;
    if xrightedge>length(xsum)
        xrightedge=length(xsum);
    end
    ytopedge=find(ysum<max(ysum),1,'first')-margin;
    if ytopedge<1
        ytopedge=1;
    end
    ybottomedge=find(ysum<max(ysum),1,'last')+margin;
    if ybottomedge>length(ysum)
        ybottomedge=length(ysum);
    end

    %resave the image
    if append
        filename=[filename(1:end-4) '_crop' filename(end-3:end)];
    end
    imwrite(T(ytopedge:ybottomedge,xleftedge:xrightedge,:),filename)
end
%change back to calling directory, if necessary
if exist('currentdir','var')
    cd(currentdir)
end

==> matlab_pics/general/pic_problem_setting_koiter.m <==
clear all
close all
fun = @(X,Y,Z) -sin(X*2-Y.*X)./2 - Y.^2./4 + Z - 0.1;
N = getN(fun);
%
x = linspace(0,1,20);
[X,Y,Z] = meshgrid(x,x,x);
V=X;
V(:) = fun(X,Y,Z);
[F,V] = isosurface(X,Y,Z,V,0);
tri = triangulation(F,V);
boundary = tri.freeBoundary;
patch('Faces',F,'Vertices',V,'FaceColor',[0.75,0.75,0.75],'EdgeColor','none');
hold all
bV = V( unique( boundary(:,1) ),:);
plot3(V(boundary,1),V(boundary,2),V(boundary,3),'LineWidth',2)
plotcube([1,1,1],[0,0,0],.0,[0 0 1])
% normal vector
bV = bV(bV(:,1) == 1,:);
bV = bV(bV(:,2) > 0.42,:);
bV = bV(bV(:,2) < 0.55,:);
bV = bV(1,:);
[~,idd] = ismember(bV,V,'Rows');
[~,id] = ismember(idd,boundary(:,1));
X = V(boundary(id,2),:);
T = X-V(boundary(id,1),:);
T = 0.5*T./norm(T);
NN = 0.5*N(X(1),X(2),X(3));
B = 2*cross(T,NN);
arrow3D(X,X+NN);
%arrow3D(X,X+T);
arrow3D(X,X+B);
XN = X+NN;
XB = X+B;
text(XN(1)+0.04,XN(2),XN(3),'$\nu $','FontSize',18,'Interpreter','latex');
text(XB(1),XB(2),XB(3),'$\mu $','FontSize',18,'Interpreter','latex');
text(0,1.05,1.05,'$ B $','FontSize',18,'Interpreter','latex');
text(0.5,0.5,0.6,'$\Omega$','FontSize',18,'Interpreter','latex');
text(0.24,0.0,0.26,'$\Gamma$','FontSize',18,'Interpreter','latex');
xx = linspace(0,pi/2,5).';
XX = X + 0.28*(B .* sin(xx) + NN .* cos(xx));
plot3(XX(:,1),XX(:,2),XX(:,3),'black')
XX = X + 0.23*(B .* sin(xx) + NN .* cos(xx));
plot3(XX(:,1),XX(:,2),XX(:,3),'black')
l=0.2;
xlim([-l,1+l])
ylim([-l,1+l])
zlim([-l,1+l])
axis equal
axis off
view(-31,18)
%% save pic
filename = 'pic_problem_setting';
print(filename,'-dpng', '-r300')
close all
crop(strcat(filename,'.png')) 

function N = getN(fun)
syms X Y Z;
N = sym(fun);
N = simplify(gradient(N,[X,Y,Z]));
N = simplify(N ./ sqrt(N.'*N));
N = matlabFunction(N.','Vars',[X,Y,Z]);
end



==> matlab_pics/my_latexTable.m <==
function my_latexTable(row_names,S,T,format,cc,file)
n_col = size(T,2);
col_spec = [];
for c = 1:n_col+1
    col_spec = [col_spec 'c'];
    if ismember(c,cc)
        col_spec = [col_spec '|'];
    end
end

col_names = strjoin(S, ' & ');
%data = strjoin(T(2:end,:), ' & ');

% if ~isempty(row_names)
%     col_spec = ['l' col_spec];
%     col_names = ['& ' col_names];
% end
%
fileID = fopen(file, 'w');
fprintf(fileID, '\\begin{tabular}{%s}\n', col_spec);
fprintf(fileID, '%s \\\\ \n', col_names);
fprintf(fileID, '\\hline \n');
%fprintf(fileID, '%s \\\\ \n', data);
% Writing the data
try
    for row = 1:size(T,1)
        temp{1,n_col} = [];
        for col = 1:n_col
            value = T(row,col);
            %if isstruct(value), error('Table must not contain structs.'); end
            %while iscell(value), value = value{1,1}; end
            %if isinf(value), value = '$\infty$'; end
            temp{1,col} = num2str(value,format{col});
        end
        if ~isempty(row_names)
            temp = [row_names{row}, temp];
        end
        fprintf(fileID, '%s \\\\ \n', strjoin(temp, ' & '));
        clear temp;
    end
catch
    error('Unknown error. Make sure that table only contains chars, strings or numeric values.');
end

% Closing the file
fprintf(fileID, '\\hline \n');
fprintf(fileID, '\\end{tabular}');
fclose(fileID);
end

==> matlab_pics/plot_fine.m <==
function p = plot_fine(phi,l,nl)
if nargin < 3
    nl = 20;
end
[X,Y,Z] = meshgrid(linspace(l(1,1),l(1,2),nl),...
    linspace(l(2,1),l(2,2),nl),...
    linspace(l(3,1),l(3,2),nl));
v = phi([X(:),Y(:),Z(:)]);
V = X;
V(:) = v;
surfTri_dum = isosurface(X,Y,Z,V,0);
h = (l(:,2)-l(:,1))/nl;
plotcube([l(1,1),l(1,2)],[l(2,1),l(2,2)],[l(3,1),l(3,2)]);
hold all
p = patch(surfTri_dum,'FaceColor','blue');
end

==> matlab_pics/plotcube.m <==
function plotcube(varargin)
% PLOTCUBE - Display a 3D-cube in the current axes
%
%   PLOTCUBE(EDGES,ORIGIN,ALPHA,COLOR) displays a 3D-cube in the current axes
%   with the following properties:
%   * EDGES : 3-elements vector that defines the length of cube edges
%   * ORIGIN: 3-elements vector that defines the start point of the cube
%   * ALPHA : scalar that defines the transparency of the cube faces (from 0
%             to 1)
%   * COLOR : 3-elements vector that defines the faces color of the cube
%
% Example:
%   >> plotcube([5 5 5],[ 2  2  2],.8,[1 0 0]);
%   >> plotcube([5 5 5],[10 10 10],.8,[0 1 0]);
%   >> plotcube([5 5 5],[20 20 20],.8,[0 0 1]);

% Default input arguments
inArgs = { ...
  [10 56 100] , ... % Default edge sizes (x,y and z)
  [10 10  10] , ... % Default coordinates of the origin point of the cube
  .7          , ... % Default alpha value for the cube's faces
  [1 0 0]       ... % Default Color for the cube
  };

% Replace default input arguments by input values
inArgs(1:nargin) = varargin;

% Create all variables
[edges,origin,alpha,clr] = deal(inArgs{:});

XYZ = { ...
  [0 0 0 0]  [0 0 1 1]  [0 1 1 0] ; ...
  [1 1 1 1]  [0 0 1 1]  [0 1 1 0] ; ...
  [0 1 1 0]  [0 0 0 0]  [0 0 1 1] ; ...
  [0 1 1 0]  [1 1 1 1]  [0 0 1 1] ; ...
  [0 1 1 0]  [0 0 1 1]  [0 0 0 0] ; ...
  [0 1 1 0]  [0 0 1 1]  [1 1 1 1]   ...
  };

XYZ = mat2cell(...
  cellfun( @(x,y,z) x*y+z , ...
    XYZ , ...
    repmat(mat2cell(edges,1,[1 1 1]),6,1) , ...
    repmat(mat2cell(origin,1,[1 1 1]),6,1) , ...
    'UniformOutput',false), ...
  6,[1 1 1]);


cellfun(@patch,XYZ{1},XYZ{2},XYZ{3},...
  repmat({clr},6,1),...
  repmat({'FaceAlpha'},6,1),...
  repmat({alpha},6,1),...
  repmat({'LineWidth'},6,1),...
  repmat({1},6,1)...
  );

view(3);


==> matlab_pics/results_gyroid.m <==
close all
clear all
style
if(~isdeployed)
    cd(fileparts(which(mfilename)));
    addpath(genpath(pwd));
end
name = 'gyroid';
load([name '.mat'])
cu=cellfun(@calc_cut_ratio,cut_ratio,'UniformOutput',false);

%latex_table = latex(vpa(sym(uu_null(:,3,7)),4));
%latex_table = strrep(latex_table,'\','\\');
%T = table(uu_null(:,3,7),uu_lagrange(:,3,7),max(uu_penalty(:,3,7,:),[],4))
% ids=1:5;
% T = table(uu_null(ids,3,7),uu_lagrange(ids,3,7),uu_penalty(ids,3,7,20))
% T.Properties.VariableNames = {'null'  'Lagrange '  'penalty'};
% table2latex(T,[name '_results.tex']);

format = {'%5.5f','%5.5f','%5.5f','%5.2f','%5.2f'};
T = cell(5,5);
RowNames = {'0' '1'  '2 '  '3' '4'   };

%col_names = {'ref. level' 'null'  'Lagrange '  'penalty', 'cut ratio'};
%T = [uu_null(:,3,7),uu_lagrange(:,3,7),uu_penalty(:,3,7,22),cell2mat(cu(:,7))];
%col_names = {'ref. level' 'null'  'Lagrange '  'penalty'};
col_names = {'ref. level' 'null-space'  'Lagrange mulitplier'  'penalty method'};
T = [uu_null(:,3,7),uu_lagrange(:,3,7),uu_penalty(:,3,7,22)];


my_latexTable(RowNames,col_names,T,format,[1],[name '_results.tex']);



figure(1);clf;
for i = 1:size(uu_penalty,1)-1
    semilogx(squeeze(penalty_factor(i,7,:)),squeeze(uu_penalty(i,3,7,:)),'DisplayName',['ref. lev. = ' num2str(i)]);
    hold all;
end
semilogx(squeeze(penalty_factor(i,7,:)),-1.8812*ones(size(uu_penalty,4),1),'DisplayName','reference','Color','black')
grid on
xlabel('penalty factor \alpha');
ylabel('displacement u_z');
leg = legend();
leg.Location = 'southeast';
matlab2tikz([name '_penalty.tex'],'width','0.6\textwidth')




==> matlab_pics/results_hemisphere.m <==
close all
clear all
style
if(~isdeployed)
    cd(fileparts(which(mfilename)));
    addpath(genpath(pwd));
end
load('hemisphere.mat')
name='hemisphere';
cu=cellfun(@calc_cut_ratio,cut_ratio,'UniformOutput',false);

%latex_table = latex(vpa(sym(uu_null(:,3,7)),4));
%latex_table = strrep(latex_table,'\','\\');
% T = table(uu_null(:,1,7),uu_lagrange(:,1,7),max(uu_penalty(:,1,7,:),[],4))
% T.Properties.VariableNames = {'null'  'Lagrange '  'penalty'};
% table2latex(T,'hemisphere_results.tex');

format = {'%5.5f','%5.5f','%5.5f','%5.2f','%5.2f'};
T = cell(6,5);
RowNames = {'0' '1'  '2 '  '3'  '4' '5'  };

%col_names = {'ref. level' 'null'  'Lagrange '  'penalty', 'cut ratio'};
%T = [uu_null(:,1,7),uu_lagrange(:,1,7),uu_penalty(:,1,7,22)];
col_names = {'ref. level' 'null-space'  'Lagrange mulitplier'  'penalty method'};
T = [uu_null(:,1,7),uu_lagrange(:,1,7),uu_penalty(:,1,7,22)];

my_latexTable(RowNames,col_names,T,format,[1],[name '_results.tex']);




figure(1);clf;
for i = 1:size(uu_penalty,1)
    semilogx(squeeze(penalty_factor(i,7,:)),squeeze(uu_penalty(i,1,7,:)));
    hold all;
end

% fid = fopen('roof_results.tex','w');
% fprintf(fid,latex_table)
% fclose(fid)
% input.data = uu_null(:,3,7);



==> matlab_pics/results_roof.m <==
close all
clear all
style
if(~isdeployed)
    cd(fileparts(which(mfilename)));
    addpath(genpath(pwd));
end
name = 'roof';
load([name '.mat'])
cu=cellfun(@calc_cut_ratio,cut_ratio,'UniformOutput',false);
cu(:,7)
%latex_table = latex(vpa(sym(uu_null(:,3,7)),4));
%latex_table = strrep(latex_table,'\','\\');
% T = table(uu_null(:,3,7),uu_lagrange(:,3,7),uu_penalty(:,3,7,22),cell2mat(cu(:,7)))
% T.Properties.VariableNames = {'null'  'Lagrange '  'penalty', 'cutratio'};
% T.Properties.RowNames = {'0' '1'  '2 '  '3' '4'  '5 ' };
%table2latex(T,[name '_results.tex']);


format = {'%5.5f','%5.5f','%5.5f','%5.2f'};
T = cell(6,5);
RowNames = {'0' '1'  '2 '  '3' '4'  '5 ' };

%col_names = {'ref. level' 'null'  'Lagrange '  'penalty', 'cut ratio'};
%T = [uu_null(:,3,7),uu_lagrange(:,3,7),uu_penalty(:,3,7,22),cell2mat(cu(:,7))];
col_names = {'ref. level' 'null-space'  'Lagrange mulitplier'  'penalty method'};
T = [uu_null(:,3,7),uu_lagrange(:,3,7),uu_penalty(:,3,7,22)];

my_latexTable(RowNames,col_names,T,format,[1],[name '_results.tex']);


figure(1);clf;
for i = 1:size(uu_penalty,1)
    semilogx(squeeze(penalty_factor(i,7,:)),squeeze(uu_penalty(i,3,7,:)),'DisplayName',['ref. lev. = ' num2str(i)]);
    hold all;
end
semilogx(squeeze(penalty_factor(i,7,:)),-0.3006*ones(size(uu_penalty,4),1),'DisplayName','reference','Color','black')
grid on
xlabel('penalty factor \alpha');
ylabel('displacement u_z');
leg = legend();
leg.Location = 'southeast';
matlab2tikz([name '_penalty.tex'],'width','0.6\textwidth')






==> matlab_pics/style.m <==
set(0,'DefaultLineLineWidth', 1.8);
set(0,'DefaultLineMarkerSize',8);

